Quartic graphs which are Bakry-\'Emery curvature sharp

We give a classification of all connected quartic graphs which are (infinity) curvature sharp in all vertices with respect to Bakry-\'Emery curvature. The result is based on a computer classification by F. Gurr and L. Watson May and a combinatorial case by case investigation.

==> anc/quartic_graphs_python.py <==
"""
:title: Python Code for Incomplete Two Balls with Non-negatively Curved Centre for Quartic Graphs (runs with Python 2)
:authors: Francis Gurr and Leyna Watson May
:year: 2019

"""

import ast
import copy
import CurvatureCalculator as curvature # This can be downloaded (Python Program) from http://www.maths.dur.ac.uk/~dma0np/epsrc2013/software/david_cushing_2/graphcurv.html
                                        # see Cushing, Kangaslampi, Lipaeinen, Liu, Stagg: The Graph Curvature Calculator and the curvatures of cubic graphs, arXiv:1712.03033

from itertools import chain
from itertools import izip
from itertools import permutations
import numpy as np
from operator import itemgetter
import os

# The following data can also be calculated in this program by uncommenting #1 and #2 below in the menu. It is provided to speed up the Latex file generation.

all_non_neg_graphs = [[[[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1], [1], [2], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 3], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 4], [3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 4], [3, 4], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [2, 4], [3, 4], [1], [2], [3]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 4], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3, 4], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 2], [3, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 3], [2, 3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 3], [2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [2, 4], [3, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 4], [2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 2], [3, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3], [2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3], [3, 4], [2], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3, 4], [3, 4], [1], [2]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1, 2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2, 3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 3], [2, 4], [3, 4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 4], [2, 4], [3, 4], [3]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 4], [3, 4], [3, 4], [2]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2], [3, 4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 4], [2, 4], [3]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 2, 4], [3, 4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1, 2, 3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 2], [3, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 3], [2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [2, 4], [3, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 4], [2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 2], [3, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3], [2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1, 2], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 4]], []]], [[[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [2, 4], [3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [3, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3], [2, 4], [1], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3], [3, 4], [1], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [2, 3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [3, 4], [3, 4], [1], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 4], [3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2, 4], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [2, 3], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [2, 3], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [2, 4], [3, 4], [3, 4], [1], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3, 4], [2, 3], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1, 2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1, 3], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [3, 4], [1], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3], [2, 4], [3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [2, 4], [3, 4], [3]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [3, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 2], [2, 3], [3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 3], [2, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 4], [2, 4], [3]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3], [2, 4], [3, 4], [1]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3, 4], [2, 3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [2, 3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3, 4], [2, 3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 4], [3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2, 4], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [2, 3], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3, 4], [2, 3], [2, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1, 2], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1, 3], [2, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3, 4], [2, 3, 4]], []]], [[[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [2, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 3], [2], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 3], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 3], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 3], [2, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 4], [2, 3], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 2, 3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 3], [2, 4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 4], [2, 4], [3]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 2, 3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 2], [3, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 3], [2, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 3], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 3], [2, 4], [2, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 4], [2, 3], [2, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 3, 4], [2, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 2, 3, 4]], []]], [[[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 4], [2], [3], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 4], [3, 4], [1], [2], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 4], [3], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [3, 4], [2], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 4], [2], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 4], [1], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2, 3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2, 4], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [2, 4], [3, 4], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 3], [2, 4], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 4], [2, 4], [3], [3]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 4], [3, 4], [2], [3]], []], [[1, 1, 0, 0, 0, 0], [[2, 3], [2, 4], [3, 4], [1], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 4], [2, 4], [3, 4], [1], [3]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 3, 4], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 3, 4], [1], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3], [2, 4], [3, 4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 3], [3, 4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 4], [3, 4], [3]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [3, 4], [3, 4], [2]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 2], [3, 4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 4], [2, 3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 4], [2, 4], [3]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 4], [3, 4], [1]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2, 3, 4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2, 4], [3, 4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [2, 4], [3, 4], [3, 4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 3], [2, 4], [3, 4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 3, 4], [3, 4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 3, 4], [1, 4]], []]], [[[1, 1, 1, 0, 0, 0], [[2, 3, 4], [2], [3], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3], [2], [3], [4], [4]], []], [[1, 1, 1, 0, 0, 0], [[2], [2], [3], [3], [4], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3], [2, 3], [4], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3], [2, 4], [3], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3, 4], [2, 3], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3], [2, 4], [3, 4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3, 4], [2, 3, 4]], []]], [[[1, 1, 0, 1, 0, 0], [[1, 2, 3, 4], [4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 4], [2, 4], [3], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 2, 4], [3, 4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 4], [2, 4], [3, 4]], []]], [[[1, 1, 0, 0, 1, 0], [[1, 2, 3, 4], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 2, 3], [3], [4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [2], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 4], [2], [3], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[3, 4], [1], [2], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 2], [3, 4], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [2, 3], [4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [2, 4], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [3, 4], [2], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 4], [2, 3], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 4], [3, 4], [2], [3]], []], [[1, 1, 0, 0, 1, 0], [[3, 4], [3, 4], [1], [2]], []], [[1, 1, 0, 0, 1, 0], [[1, 2, 3], [3, 4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [2, 3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [2, 4], [3]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [3, 4], [2]], []], [[1, 1, 0, 0, 1, 0], [[1, 2, 3, 4], [3, 4]], []], [[1, 1, 0, 0, 1, 0], [[1, 2], [3, 4], [3, 4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [2, 4], [3, 4]], []], [[1, 1, 0, 0, 1, 0], [[1, 4], [2, 3], [3, 4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [2, 3, 4]], []]], [[[1, 1, 0, 0, 1, 1], [[1, 2, 3, 4]], []], [[1, 1, 0, 0, 1, 1], [[1, 2, 3], [4]], []], [[1, 1, 0, 0, 1, 1], [[1, 2], [3], [4]], []], [[1, 1, 0, 0, 1, 1], [[1, 4], [2], [3]], []], [[1, 1, 0, 0, 1, 1], [[1], [2], [3], [4]], []], [[1, 1, 0, 0, 1, 1], [[1, 2], [3, 4]], []], [[1, 1, 0, 0, 1, 1], [[1, 4], [2, 3]], []]], [[[1, 1, 1, 1, 0, 0], [[2, 3, 4], [4]], []], [[1, 1, 1, 1, 0, 0], [[2, 3], [4], [4]], []], [[1, 1, 1, 1, 0, 0], [[2, 4], [3], [4]], []], [[1, 1, 1, 1, 0, 0], [[2], [3], [4], [4]], []], [[1, 1, 1, 1, 0, 0], [[2, 4], [3, 4]], []]], [[[1, 1, 1, 1, 1, 0], [[3, 4]], []], [[1, 1, 1, 1, 1, 0], [[3], [4]], []]], [[[1, 1, 1, 1, 1, 1], [], []]]]

all_graphs = [[[[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1], [1], [2], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1], [1], [2], [2], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1], [1], [2], [2], [3], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1], [1], [1], [2], [2], [2], [3], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1], [2], [3], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [1], [2], [2], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [3, 4], [1], [1], [2], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1], [2], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [1], [2], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 2], [3], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [2], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [3, 4], [1], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [1, 4], [2], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 3], [1], [2], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 4], [1], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1], [2], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 2], [3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 3], [2], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 4], [2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [3, 4], [1], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [1, 4], [2], [2], [3], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [2, 4], [1], [2], [3], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 3], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 2], [3, 4], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [2, 3], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [2, 4], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [3, 4], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [3, 4], [3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [1, 4], [2, 3], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 4], [3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 2], [3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 4], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 2], [3], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3], [2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 2], [3, 4], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 3], [2, 3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 3], [2, 4], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 4], [2, 4], [3], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 4], [3, 4], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [3, 4], [3, 4], [1], [2], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [1, 4], [2, 4], [2], [3], [3]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [2, 4], [3, 4], [1], [2], [3]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 4], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 2, 3], [4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 2, 4], [3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3, 4], [2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 2], [3, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 3], [2, 3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 3], [2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 2], [3, 4], [3, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [2, 3], [3, 4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [2, 4], [3, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [3, 4], [3, 4], [2], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 2], [3, 4], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 4], [2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 2], [3, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3], [2, 3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3], [2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3], [3, 4], [2], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3, 4], [3, 4], [1], [2]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1, 2], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2, 3], [4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2, 4], [3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 2], [3, 4], [3, 4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 3], [2, 4], [3, 4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 4], [2, 4], [3, 4], [3]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [1, 4], [3, 4], [3, 4], [2]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2], [3, 4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 4], [2, 4], [3]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 2, 4], [3, 4], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1, 2, 3], [4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 2], [3, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [1, 3], [2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 2], [3, 4], [3, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [1, 3], [2, 4], [3, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [1, 4], [2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 2], [3, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3], [2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1, 2], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [1, 2, 4], [3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]], []], [[0, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [1, 2, 3, 4]], []]], [[[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1], [2], [3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1], [2], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1], [2], [3], [3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1], [2], [2], [3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[3, 4], [1], [1], [2], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1], [1], [2], [2], [3], [3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [3], [3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2], [3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [3, 4], [1], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2], [2], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [2], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [2, 3], [1], [2], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [2, 4], [1], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [3, 4], [1], [2], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[3, 4], [3, 4], [1], [1], [2], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3], [2], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [3, 4], [1], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 2], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3], [1], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [3, 4], [1], [2], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [3, 4], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 4], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [3, 4], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [3, 4], [3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2, 3], [2], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2, 4], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [3, 4], [2], [2], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [2, 3], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [3, 4], [2], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [2, 3], [3, 4], [1], [2], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [2, 4], [3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [3, 4], [3, 4], [1], [2], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[3, 4], [3, 4], [3, 4], [1], [1], [2], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3, 4], [2], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [3, 4], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3], [2, 3], [4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3], [2, 4], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3], [3, 4], [2], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [2, 4], [3], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [3, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [3, 4], [3, 4], [1], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 2], [2, 3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 2], [3, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 3], [2], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [3, 4], [2], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3], [2, 3], [1], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3], [2, 4], [1], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3], [3, 4], [1], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [3, 4], [3, 4], [1], [2], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [2, 3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [3, 4], [3, 4], [1], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [3, 4], [3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 3], [3, 4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 4], [3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [3, 4], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [3, 4], [3, 4], [3, 4], [1], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2, 3], [2, 4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2, 4], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2, 4], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [2, 3], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [2, 3], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [3, 4], [3, 4], [2], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [2, 4], [3, 4], [3, 4], [1], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 3], [3, 4], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [2, 3], [4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3, 4], [2, 3], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3, 4], [3, 4], [2], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1, 2], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1, 3], [2], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [3, 4], [1], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2], [3, 4], [3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3], [2, 4], [3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [2, 4], [3, 4], [3]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 4], [3, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 2], [2, 3], [3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 2], [3, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 3], [2, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 4], [2, 4], [3]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3], [2, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3], [2, 4], [3, 4], [1]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3], [3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3, 4], [2, 3], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [2, 3, 4], [4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3, 4], [2, 3, 4], [2]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2], [3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 2], [3, 4], [3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2], [1, 3], [2, 4], [3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 3], [2, 4], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3], [1, 4], [2, 3], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 2, 4], [3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3], [1, 3, 4], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [1, 3, 4], [2, 3], [2, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1, 2], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 3, 4], [2, 3, 4], [1, 3], [2, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 2, 3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 0], [[1, 2, 3, 4], [1, 3, 4], [2, 3, 4]], []]], [[[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1], [2], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1], [1], [2], [2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 2], [3], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 3], [2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [3, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 3], [2], [2], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 4], [2], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [2, 4], [1], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 2], [3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 3], [2], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 4], [2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [3, 4], [1], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 2], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 3], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 2], [3, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 3], [2, 3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 3], [2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 3], [3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 3], [2, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 4], [2, 3], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 2, 3], [4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 2, 4], [3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 3, 4], [2], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 2], [3, 4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 3], [2, 4], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 4], [2, 4], [3]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 4], [3, 4], [2]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 2, 3], [4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 2], [3, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 3], [2, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 2], [3, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2], [1, 3], [2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 3], [2, 4], [2, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 3], [1, 4], [2, 3], [2, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 2, 4], [3, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3], [1, 3, 4], [2, 4]], []], [[1, 0, 0, 0, 0, 1], [[1, 2, 3, 4], [1, 2, 3, 4]], []]], [[[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3], [2], [3], [4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2], [3], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1], [2], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [2], [3], [3], [4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2], [2], [3], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3], [1], [2], [3], [4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 4], [1], [2], [3], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1], [2], [2], [3], [3], [4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [2, 3], [3], [4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [2, 4], [3], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [3, 4], [2], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 3], [2], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 4], [2], [3], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3], [2, 3], [1], [4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3], [2, 4], [1], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 4], [2, 4], [1], [3], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 4], [3, 4], [1], [2], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3], [2, 3], [4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3], [2, 4], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 3], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 4], [3], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [3, 4], [2], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 2], [3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 4], [2], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 3], [1], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 4], [1], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2, 3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2, 4], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [2, 3], [3, 4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [2, 4], [3, 4], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [3, 4], [3, 4], [2], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 3], [2, 3], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 3], [2, 4], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 4], [2, 4], [3], [3]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 4], [3, 4], [2], [3]], []], [[1, 1, 0, 0, 0, 0], [[2, 3], [2, 4], [3, 4], [1], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 4], [2, 4], [3, 4], [1], [3]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3], [2, 3, 4], [4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 3, 4], [3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 3, 4], [1], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3], [2, 4], [3, 4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 3], [3, 4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 4], [3, 4], [3]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [3, 4], [3, 4], [2]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 2], [3, 4], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 4], [2, 3], [4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [1, 4], [2, 4], [3]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 4], [3, 4], [1]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2, 3, 4], [4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 3, 4], [2, 4], [3, 4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2], [2, 4], [3, 4], [3, 4]], []], [[1, 1, 0, 0, 0, 0], [[1, 4], [2, 3], [2, 4], [3, 4]], []], [[1, 1, 0, 0, 0, 0], [[1, 2, 4], [2, 3, 4], [3, 4]], []], [[1, 1, 0, 0, 0, 0], [[2, 3, 4], [2, 3, 4], [1, 4]], []]], [[[1, 1, 1, 0, 0, 0], [[2, 3, 4], [2], [3], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3], [2], [3], [4], [4]], []], [[1, 1, 1, 0, 0, 0], [[2], [2], [3], [3], [4], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3], [2, 3], [4], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3], [2, 4], [3], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3, 4], [2, 3], [4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3], [2, 4], [3, 4]], []], [[1, 1, 1, 0, 0, 0], [[2, 3, 4], [2, 3, 4]], []]], [[[1, 1, 0, 1, 0, 0], [[1, 2, 3, 4], [4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 2, 3], [4], [4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 2, 4], [3], [4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 2], [3], [4], [4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 4], [2], [3], [4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1], [2], [3], [4], [4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 2], [3, 4], [4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 4], [2, 4], [3], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 2, 4], [3, 4], [4]], []], [[1, 1, 0, 1, 0, 0], [[1, 4], [2, 4], [3, 4]], []]], [[[1, 1, 0, 0, 1, 0], [[1, 2, 3, 4], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 2, 3], [3], [4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [2], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 2], [3], [3], [4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [2], [3], [4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 4], [2], [3], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[3, 4], [1], [2], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1], [2], [3], [3], [4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 2], [3, 4], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [2, 3], [4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [2, 4], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [3, 4], [2], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 4], [2, 3], [3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 4], [3, 4], [2], [3]], []], [[1, 1, 0, 0, 1, 0], [[3, 4], [3, 4], [1], [2]], []], [[1, 1, 0, 0, 1, 0], [[1, 2, 3], [3, 4], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [2, 3], [4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [2, 4], [3]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [3, 4], [2]], []], [[1, 1, 0, 0, 1, 0], [[1, 2, 3, 4], [3, 4]], []], [[1, 1, 0, 0, 1, 0], [[1, 2], [3, 4], [3, 4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3], [2, 4], [3, 4]], []], [[1, 1, 0, 0, 1, 0], [[1, 4], [2, 3], [3, 4]], []], [[1, 1, 0, 0, 1, 0], [[1, 3, 4], [2, 3, 4]], []]], [[[1, 1, 0, 0, 1, 1], [[1, 2, 3, 4]], []], [[1, 1, 0, 0, 1, 1], [[1, 2, 3], [4]], []], [[1, 1, 0, 0, 1, 1], [[1, 2], [3], [4]], []], [[1, 1, 0, 0, 1, 1], [[1, 4], [2], [3]], []], [[1, 1, 0, 0, 1, 1], [[1], [2], [3], [4]], []], [[1, 1, 0, 0, 1, 1], [[1, 2], [3, 4]], []], [[1, 1, 0, 0, 1, 1], [[1, 4], [2, 3]], []]], [[[1, 1, 1, 1, 0, 0], [[2, 3, 4], [4]], []], [[1, 1, 1, 1, 0, 0], [[2, 3], [4], [4]], []], [[1, 1, 1, 1, 0, 0], [[2, 4], [3], [4]], []], [[1, 1, 1, 1, 0, 0], [[2], [3], [4], [4]], []], [[1, 1, 1, 1, 0, 0], [[2, 4], [3, 4]], []]], [[[1, 1, 1, 1, 1, 0], [[3, 4]], []], [[1, 1, 1, 1, 1, 0], [[3], [4]], []]], [[[1, 1, 1, 1, 1, 1], [], []]]]

def menu():
    run = True
    while run:
        try:
            print "\n\nMenu\n1. Generate latex document of all non-negatively curved two balls\n2. Generate latex document of all two balls\n3. Give properties of a two ball\n4. Isomorphism checker\n5. Exit"
            input = raw_input("Select: ")
            # Generate latex document of non-negatively curved two balls
            if input == "1":
                #1 all_non_neg_graphs = generate_all_incomp_twoballs()
                write_to_file(all_non_neg_graphs)
                print "\n Successfully created latex file: /latex/non_negative_classification.tex"
            # Generate latex document of all two balls
            elif input == "2":
                #2 all_graphs = generate_all_incomp_twoballs(False)
                write_to_file(all_graphs, False)
                print "\n Successfully created latex file: /latex/classification.tex"
            # Give properties of a two ball
            elif input == "3":
                graph_in = raw_input("\nInput a two ball: ")
                graph = standardise(ast.literal_eval(graph_in))
                adjmatrix = adjmat(graph)
                curv = curvature.curv_calc(adjmatrix, 0)
                outdegree = outdeg(graph)
                s1out = s1_outreg(outdegree)
                curve_sharp = curv_sharp(curv, outdegree)
                print "\nCurvature: %11.3f\nS1 out-reg: %10s\nCurvature-sharp: %s" % (curv, s1out, curve_sharp)
            # Isomorphism Checker
            elif input == "4":
                input1 = raw_input("\nInput first two ball: ")
                graph1 = ast.literal_eval(input1)
                input2 = raw_input("Input second two ball: ")
                graph2 = ast.literal_eval(input2)
                print ""
                print iso(standardise(graph1), standardise(graph2))
            elif input == "5":
                print "Exiting"
                run = False
            else:
                print "\nInvalid input"
        except:
            print 'Error'
    return


# GET FUNCTIONS #
def get_oneballs(oneball=None):
    """ Get a one ball in standard form or, if no arguments are specified, a list of standard one balls.
    :param oneball: a single one ball (default [])
    :return: A one ball in standard form or a list of all standard one balls
    """
    # Dictionary of all the standard one balls and their equivalent representations
    oneball_dict = {(0, 0, 0, 0, 0, 0): [],
                    (1, 0, 0, 0, 0, 0): [[0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0],
                                         [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]],
                    (1, 0, 0, 0, 0, 1): [[0, 1, 0, 0, 1, 0], [0, 0, 1, 1, 0, 0]],
                    (1, 1, 0, 0, 0, 0): [[1, 0, 1, 0, 0, 0], [1, 0, 0, 1, 0, 0], [1, 0, 0, 0, 1, 0], [0, 1, 1, 0, 0, 0],
                                         [0, 1, 0, 1, 0, 0], [0, 1, 0, 0, 0, 1], [0, 0, 1, 0, 1, 0], [0, 0, 1, 0, 0, 1],
                                         [0, 0, 0, 1, 1, 0], [0, 0, 0, 1, 0, 1], [0, 0, 0, 0, 1, 1]],
                    (1, 1, 1, 0, 0, 0): [[1, 0, 0, 1, 1, 0], [0, 1, 0, 1, 0, 1], [0, 0, 1, 0, 1, 1]],
                    (1, 1, 0, 1, 0, 0): [[1, 0, 1, 0, 1, 0], [0, 1, 1, 0, 0, 1], [0, 0, 0, 1, 1, 1]],
                    (1, 1, 0, 0, 1, 0): [[1, 0, 0, 1, 0, 1], [0, 1, 0, 1, 1, 0], [1, 0, 1, 1, 0, 0], [1, 1, 0, 0, 0, 1],
                                         [0, 1, 1, 1, 0, 0], [1, 0, 1, 0, 0, 1], [0, 1, 1, 0, 1, 0], [1, 0, 0, 0, 1, 1],
                                         [0, 0, 1, 1, 1, 0], [0, 1, 0, 0, 1, 1], [0, 0, 1, 1, 0, 1]],
                    (1, 1, 0, 0, 1, 1): [[1, 0, 1, 1, 0, 1], [0, 1, 1, 1, 1, 0]],
                    (1, 1, 1, 1, 0, 0): [[1, 1, 0, 1, 1, 0], [1, 1, 0, 1, 0, 1], [1, 1, 1, 0, 1, 0], [1, 0, 1, 1, 1, 0],
                                         [1, 0, 1, 0, 1, 1], [1, 1, 1, 0, 0, 1], [0, 1, 1, 1, 0, 1], [0, 1, 1, 0, 1, 1],
                                         [1, 0, 0, 1, 1, 1], [0, 1, 0, 1, 1, 1], [0, 0, 1, 1, 1, 1]],
                    (1, 1, 1, 1, 1, 0): [[1, 1, 1, 1, 0, 1], [1, 1, 1, 0, 1, 1], [1, 1, 0, 1, 1, 1],
                                         [1, 0, 1, 1, 1, 1], [0, 1, 1, 1, 1, 1]],
                    (1, 1, 1, 1, 1, 1): []}
    # If function was called without specifying any arguments, return list of all standard one balls
    if oneball is None:
    #    return map(list, oneball_dict.keys())
        return [ [0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 1], [1, 1, 0, 0, 0, 0], [1, 1, 1, 0, 0, 0], [1, 1, 0, 1, 0, 0],
                 [1, 1, 0, 0, 1, 0], [1, 1, 0, 0, 1, 1], [1, 1, 1, 1, 0, 0], [1, 1, 1, 1, 1, 0], [1, 1, 1, 1, 1, 1] ]
    # If one ball parameter is in standard form, return it
    if tuple(oneball) in oneball_dict.keys():
        return oneball
    # Otherwise, return the equivalent one ball in standard form
    for key in oneball_dict:
        if oneball in oneball_dict[key]:
            return list(key)


# SINGLE GRAPH FUNCTIONS #
def standardise(g):
    """ Standardises a graph by standardising the one ball, adding the leaves and sorting the two ball.
    :param g: graph
    :return: standardised graph
    """
    # STANDARDISE ONE BALL #
    g_new = standardise_oneball(g)

    # SORT TWO BALL #
    for vertex in g_new[1]:
        vertex.sort()
    # Create a data structure of a list of lists containing the two ball vertex and its connections
    two_ball_struct = []
    for i in range(len(g_new[1])):
        two_ball_struct.append([i + 5, g_new[1][i]])
    two_ball_struct.sort(key=lambda x: x[1][:])
    two_ball_struct.sort(key=lambda x: len(x[1]), reverse=True)
    # Create list of sorted two ball vertices
    two_ball_struct = list(izip(*two_ball_struct))
    g_new[1] = list(two_ball_struct[1])

    # ADD LEAVES #
    # Calculate number of existing connections
    out_degree = outdeg(g_new)
    radial_edges = chain.from_iterable(g_new[1])
    freq = [0, 0, 0, 0]  # Frequency of radial edges from each one ball vertex
    for edge in radial_edges:
        freq[edge - 1] += 1
    leaf_freq = np.subtract(out_degree, freq)
    for i in range(4):
        for j in range(leaf_freq[i]):
            g_new[1].append([i + 1])
    return g_new


def standardise_oneball(g):
    """ Standardises the one ball.
    :param g: graph
    :return: graph with standardised one ball
    """
    oneball_orig = g[0]
    oneball_std = get_oneballs(oneball_orig)
    # If orignial one ball is already a standard one ball, return graph
    if oneball_orig == oneball_std:
        return g

    # RELABEL VERTICES #
    # Create data structure, oneball_struct, containing original one ball and its connections
    oneball_sph_edges = [[1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]]
    oneball_struct = list(izip(oneball_sph_edges, oneball_orig))
    for i in range(6):
        oneball_struct[i] = list(oneball_struct[i])
    # Find permutation that maps the original one ball to the standard one ball
    perms = permutations([1, 2, 3, 4])
    for perm in perms:
        oneball_perm_struct = copy.deepcopy(oneball_struct)
        for i in range(6):
            for j in range(2):
                oneball_perm_struct[i][0][j] = perm[oneball_struct[i][0][j] - 1]
            oneball_perm_struct[i][0].sort()
        oneball_perm_struct.sort(key=lambda x: x[0][:])
        oneball_perm = []
        for i in range(6):
            oneball_perm.append(oneball_perm_struct[i][1])
        # If the permuted one ball is the same as the standardised one ball, relabel two ball vertices and return graph
        if oneball_perm == oneball_std:
            g[0] = oneball_std
            for vertex in g[1]:
                for i in range(len(vertex)):
                    vertex[i] = perm[vertex[i] - 1]
            for two_ball_vertex in g[1]:
                two_ball_vertex.sort()
            return g


def adjmat_oneball(oneball):
    """ Create adjacency submatrix for the one ball.
    :param oneball: the one ball
    :return: submatrix for the one ball
    """
    oneball_matrix = np.zeros((4, 4), dtype=int)
    i = (1, 1, 1, 2, 2, 3)
    j = (2, 3, 4, 3, 4, 4)
    for n in range(6):
        if oneball[n] == 1:
            oneball_matrix[i[n] - 1, j[n] - 1] = 1
            oneball_matrix[j[n] - 1, i[n] - 1] = 1
    return oneball_matrix


def adjmat(g):
    """ Creates the adjacency matrix for a graph.
    :param g: graph
    :return: adjacency matrix
    """
    g_new = g[0:2]
    num_vertices = 5 + len(g_new[1])
    adj_matrix = np.zeros((num_vertices, num_vertices), dtype=int)
    # Edges from the center
    adj_matrix[0, 1:5] = 1
    adj_matrix[1:5, 0] = 1
    # Fill in one ball
    adj_matrix[1:5, 1:5] = adjmat_oneball(g_new[0])
    # Two ball radial edges
    for i in range(num_vertices - 5):
        vertex = g_new[1][i]
        for j in range(len(vertex)):
            adj_matrix[i + 5, vertex[j]] = 1
            adj_matrix[vertex[j], i + 5] = 1
    return adj_matrix


def outdeg(g):
    """ Creates a list of the out degrees for the one sphere.
    :param g: graph
    :return: list of the out degrees for the one sphere
    """
    j = (1, 1, 1, 2, 2, 3)
    k = (2, 3, 4, 3, 4, 4)
    out_degrees = [0, 0, 0, 0]
    for i in range(6):
        if g[0][i] == 0:
            out_degrees[j[i] - 1] += 1
            out_degrees[k[i] - 1] += 1
    return out_degrees


def curv_sharp(curv, out_degrees):
    """ Determines whether a graph is infinity curvature sharp using its curvature and out degrees.
    :param curv: curvature of the central vertex
    :param out_degrees: list of the out degrees for the one sphere
    :return: True if the graph is infinity curvature sharp
    """
    k = (7 - 0.25 * sum(out_degrees)) * 0.5  # Curvature bound
    if abs(curv - k) <= 1e-6:
        return True
    else:
        return False


def s1_outreg(out_degrees):
    """ Determines whether a graph is s1 out regular by checking if the one sphere out degrees are constant.
    :param out_degrees: list of the out degrees for the one sphere
    :return: True if the graph is s1 out regular
    """
    for i in range(1, 4):
        if out_degrees[i] != out_degrees[0]:
            return False
    return True


# ISOMORPHIC FUNCTIONS #
def get_oneball_perms(oneball):
    """ Returns a list of the permutations for a one ball that preserve its structure.
    :param oneball: one ball
    :return: permutations
    """
    all_oneball_perms = {(0, 0, 0, 0, 0, 0): [(1, 2, 3, 4), (1, 2, 4, 3), (1, 3, 2, 4), (1, 3, 4, 2),
                                              (1, 4, 2, 3), (1, 4, 3, 2), (2, 1, 3, 4), (2, 1, 4, 3),
                                              (2, 3, 1, 4), (2, 3, 4, 1), (2, 4, 1, 3), (2, 4, 3, 1),
                                              (3, 1, 2, 4), (3, 1, 4, 2), (3, 2, 1, 4), (3, 2, 4, 1),
                                              (3, 4, 1, 2), (3, 4, 2, 1), (4, 1, 2, 3), (4, 1, 3, 2),
                                              (4, 2, 1, 3), (4, 2, 3, 1), (4, 3, 1, 2), (4, 3, 2, 1)],
                         (1, 0, 0, 0, 0, 0): [(1, 2, 3, 4), (2, 1, 3, 4), (1, 2, 4, 3), (2, 1, 4, 3)],
                         (1, 0, 0, 0, 0, 1): [(1, 2, 3, 4), (2, 1, 3, 4), (1, 2, 4, 3), (2, 1, 4, 3),
                                              (3, 4, 1, 2), (4, 3, 1, 2), (3, 4, 2, 1), (4, 3, 2, 1)],
                         (1, 1, 0, 0, 0, 0): [(1, 2, 3, 4), (1, 3, 2, 4)],
                         (1, 1, 1, 0, 0, 0): [(1, 2, 3, 4), (1, 2, 4, 3), (1, 3, 2, 4),
                                              (1, 3, 4, 2), (1, 4, 2, 3), (1, 4, 3, 2)],
                         (1, 1, 0, 1, 0, 0): [(1, 2, 3, 4), (1, 3, 2, 4), (2, 1, 3, 4),
                                              (2, 3, 1, 4), (3, 1, 2, 4), (3, 2, 1, 4)],
                         (1, 1, 0, 0, 1, 0): [(1, 2, 3, 4), (2, 1, 4, 3)],
                         (1, 1, 0, 0, 1, 1): [(1, 2, 3, 4), (2, 4, 1, 3), (4, 3, 2, 1), (3, 1, 4, 2)],
                         (1, 1, 1, 1, 0, 0): [(1, 2, 3, 4), (1, 3, 2, 4)],
                         (1, 1, 1, 1, 1, 0): [(1, 2, 3, 4), (1, 2, 4, 3), (2, 1, 3, 4), (2, 1, 4, 3)]}
    return all_oneball_perms[tuple(oneball)]


def iso(g1, g2):
    """ Determines whether two standardised graphs are isomorphic.
    :param g1: graph one
    :param g2: graph two
    :param fix_center: True if the centers are fixed (default False)
    :return: True if the graphs are isomorphic
    """
    # If graphs are identical, return True
    if g1 == g2:
        return True
    # If number of vertices differ, return False
    num_vertices = 5 + len(g1[1])
    if num_vertices != 5 + len(g2[1]):
        return False

    # PRELIMINARY CHECKS #
    # If one balls are the same, continue checks
    if g1[0] == g2[0]:
        oneball_perms = get_oneball_perms(g2[0])
        for perm in oneball_perms:
            g2_new = copy.deepcopy(g2)
            for twoball_vertex in g2_new[1]:
                for i in range(len(twoball_vertex)):
                    twoball_vertex[i] = perm[twoball_vertex[i] - 1]
                twoball_vertex.sort()
            g2_new[1].sort(key=lambda x: x[:])
            g2_new[1].sort(key=len, reverse=True)
            if g1 == g2_new:
                return True
    return False


# GRAPH GENERATING FUNCTIONS #
def partition(n):
    """ Returns a list of partitions of an integer that satisfies the conditions.
    :param n: integer to be partitioned
    :param num_unsat_vert: number of unsaturated vertices in the one sphere
    :param avail_outdeg_max: maximum available out degree
    :return: list of partitions of integer n
    """
    m = [[n]]
    for x in range(1, n):
        for y in partition(n - x):
            s = sorted([x] + y, reverse=True)
            if s not in m:
                m.append(s)
    return m


def generate_special_twoballs(avail_outdeg, part, twoball, all_twoballs):
    """ Recursively generates all two balls for a specific one ball.
    :param avail_outdeg: available outdegrees
    :param part: current partition
    :param twoball: current two ball
    :param all_twoballs: list of all the two balls for the specific one ball
    :return: None
    """
    twosphere_vertexpatterns = [[[1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]],
                [[1, 2, 3], [1, 2, 4], [1, 3, 4], [2, 3, 4]],
                [[1, 2, 3, 4]]]
    # Tail of recursion is reached when part is empty, therefore current two sphere is complete
    if not part:
        if twoball not in all_twoballs:
            twoball.append([])
            all_twoballs.append(twoball)
        return
    # Tail of recursion is also reached when there are only leaves left
    if part[0] == 1:
        twoball_new = copy.deepcopy(twoball)
        for i in range(4):
            for j in range(avail_outdeg[i]):
                if len(twoball_new) == 1:
                    twoball_new.append([[i + 1]])
                else:
                    twoball_new[1].append([i + 1])
        if twoball_new not in all_twoballs:
            twoball_new.append([])
            all_twoballs.append(twoball_new)
        return
    # Generating a radial edge
    p = part[0]
    part_new = part[1:]
    for a in twosphere_vertexpatterns[p - 2]:
        valid = True
        avail_outdeg_new = copy.deepcopy(avail_outdeg)
        for i in a:
            if avail_outdeg[i - 1] == 0:
                valid = False
            avail_outdeg_new[i - 1] -= 1
        # If radial edge is valid, add it to the current two ball and repeat to generate the next edge
        if valid:
            twoball_new = copy.deepcopy(twoball)
            if len(twoball_new) == 1:
                twoball_new.append([a])
            else:
                twoball_new[1] = twoball_new[1] + [a]
            generate_special_twoballs(avail_outdeg_new, part_new, twoball_new, all_twoballs)
    return


def generate_all_incomp_twoballs(non_neg = True):
    """ Generates either all incomplete two balls or all incomplete two balls with non-negative curvature, grouped by one ball
    :return: list of lists of two balls
    """
    oneballs = get_oneballs()
    twoballs_incomp = []
    for oneball in oneballs[:-1]:
        avail_outdeg = outdeg([oneball, [], []])
        # Calculate number of unsaturated vertices
        num_unsat_vert = 0
        for i in range(4):
            if avail_outdeg[i] != 0:
                num_unsat_vert += 1
        # Get list of valid partitions
        n = sum(avail_outdeg)
        parts = partition(n)
        # Create list of valid partitions
        parts_new = []
        avail_outdeg_max = max(avail_outdeg)
        for part in parts:
            part_len = len(part)
            part_max = max(part)
            if part_max <= num_unsat_vert and avail_outdeg_max <= part_len:
                parts_new.append(part)
        twoballs_incomp_oneball = []  # All incomplete two balls for a specific one ball
        # Generate two ball for each partition
        for part in parts_new:
            twoball = [oneball]
            all_twoballs = []
            generate_special_twoballs(avail_outdeg, part, twoball, all_twoballs)
            # Set first non-negative two ball as first unique two ball
            unique_twoballs = []
            first_twoball_index = 0

            if non_neg == True:
                for i in range(len(all_twoballs)):
                    curv = curvature.curv_calc(adjmat(all_twoballs[i]), 0)
                    if curv >= 0:
                        first_twoball_index = i + 1
                        all_twoballs[i][1].sort(key=lambda x: x[:])
                        all_twoballs[i][1].sort(key=len, reverse=True)
                        unique_twoballs = [all_twoballs[i]]
                        break
                # If there are no non-negative two balls, skip to next partition
                if unique_twoballs:
                    # Remove isomorphisms
                    for graph1 in all_twoballs[first_twoball_index:]:
                        # If graph is non-negative check if it is unique
                        curv = curvature.curv_calc(adjmat(graph1), 0)
                        if curv >= 0:
                            isomorphic = False
                            graph1[1].sort(key=lambda x: x[:])
                            graph1[1].sort(key=len, reverse=True)
                            for graph2 in unique_twoballs:
                                if iso(graph1, graph2):
                                    isomorphic = True
                                    break
                            # If graph is unique add it
                            if not isomorphic:
                                unique_twoballs.append(graph1)

            else:
                all_twoballs[0][1].sort(key=lambda x: x[:])
                all_twoballs[0][1].sort(key=len, reverse=True)
                unique_twoballs = [all_twoballs[0]]
                # Remove isomorphisms
                for graph1 in all_twoballs[1:]:
                    # check if it is unique
                    isomorphic = False
                    graph1[1].sort(key=lambda x: x[:])
                    graph1[1].sort(key=len, reverse=True)
                    for graph2 in unique_twoballs:
                        if iso(graph1, graph2):
                            isomorphic = True
                            break
                    # If graph is unique add it
                    if not isomorphic:
                        unique_twoballs.append(graph1)

            for twoball in unique_twoballs:
                twoball[1].sort(key=len, reverse=True)
            twoballs_incomp_oneball += unique_twoballs
        twoballs_incomp.append(twoballs_incomp_oneball)
    twoballs_incomp.append([[[1, 1, 1, 1, 1, 1], [], []]])
    return twoballs_incomp


def generate_curv_sharp_twoballs(all_twoballs):
    """

    :param all_twoballs: list of incomplete two balls
    :return: list of two balls that have curvature sharp centres
    """
    curv_sharp_graphs = []
    for oneball in all_twoballs:
        k = (7 - 0.25 * sum(outdeg(oneball[0]))) * 0.5
        for twoball in oneball:
            if abs(curvature.curv_calc(adjmat(twoball),0)-k) <= 1e-6:
                curv_sharp_graphs.append(twoball)
    return curv_sharp_graphs


# CREATE LATEX FILE #
def write_to_file(all_graphs, non_neg=True):
    """ Creates the latex document, '/latex/classification.tex' summarising the incomplete two balls 
    :param all_graphs: graphs to be listed in document
    :return: none2
    """
    # Tikz drawings of the one balls
    oneball_images = ['\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v3) edge[red] (v4)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v1) edge[red] (v3)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v4) edge[bend left, red] (v1)\n'
                     '\t(v1) edge[red] (v3)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v2) edge[bend left, red] (v3)\n'
                     '\t(v1) edge[red] (v3)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v1) edge[red] (v3)\n'
                     '\t(v2) edge[red] (v4)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v3) edge[red] (v4)\n'
                     '\t(v1) edge[red] (v3)\n'
                     '\t(v2) edge[red] (v4)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v2) edge[bend left, red] (v3)\n'
                     '\t(v4) edge[bend left, red] (v1)\n'
                     '\t(v1) edge[red] (v3)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v2) edge[bend left, red] (v3)\n'
                     '\t(v4) edge[bend left, red] (v1)\n'
                     '\t(v1) edge[red] (v3)\n'
                     '\t(v2) edge[red] (v4)[thick];\n'
                     '\\end{tikzpicture}',
                     '\\draw(v0) -- (v1)\n'
                     '\t(v0) -- (v2)\n'
                     '\t(v0) -- (v3)\n'
                     '\t(v0) -- (v4)\n'
                     '\t(v1) edge[red] (v2)\n'
                     '\t(v2) edge[bend left, red] (v3)\n'
                     '\t(v3) edge[red] (v4)\n'
                     '\t(v4) edge[bend left, red] (v1)\n'
                     '\t(v1) edge[red] (v3)\n'
                     '\t(v2) edge[red] (v4)[thick];\n'
                     '\\end{tikzpicture}']

    # POPULATE TABLES WITH VALUES #
    index = 1
    all_tables = []
    curvature_sharp_table = []
    for i, oneball_graphs in enumerate(all_graphs):
        table = []
        oneball = oneball_graphs[0][0]
        outdegree = outdeg([oneball])
        s1out = s1_outreg(outdegree)
        k = (7 - 0.25 * sum(outdegree)) * 0.5
        for graph in oneball_graphs:
            curv = curvature.curv_calc(adjmat(graph), 0)
            curvature_sharp = curv_sharp(curv, outdegree)
            table.append([graph[1:], curv, curvature_sharp])
            table.sort(key=itemgetter(1), reverse=True)
        for j, line in enumerate(table):
            line.insert(0, str(i+1) + "." + str(j+1))
            index += 1
            if line[3]:
                curvature_sharp_line = copy.deepcopy(line[:-1])
                curvature_sharp_line[1].insert(0, oneball)
                curvature_sharp_table.append(curvature_sharp_line)
        all_tables.append([str(oneball), s1out, k, table])

    # CREATE TEX FILE #
    if not os.path.exists('latex'):
        os.makedirs('latex')
    if non_neg:
        f = open('latex/non_negative_classification.tex', 'w')
    else:
        f = open('latex/classification.tex', 'w')
    # Front page and abstract
    if non_neg:
        title = 'Incomplete $2$-Balls with Non-negatively Curved Centre for Quartic Graphs'
        abstract = 'This document contains the 204 incomplete $2$-balls with non-negative curvature at their centres, '
    else:
        title = 'Incomplete $2$-Balls for Quartic Graphs'
        abstract = 'This document contains the 365 incomplete $2$-balls, '
    abstract += 'separated by structure of the $1$-ball. ' \
                'Additionally, it contains the 22 $2$-balls with infinity curvature sharp centres. ' \
                'This Latex document was generated by a Python program with the help of a curvature calculator written by David Cushing and George Stagg, see \cite{CKLLS17}.' \
                # 'The 11 one ball structures and relevant properties are summarised below.\n\n'
    f.write('\\documentclass[11pt, oneside]{article}\n'
                '\\usepackage{geometry}\n'
                '\\geometry{a4paper, margin = 1in}\n'
                '\\usepackage[parfill]{parskip}\n'
                '\\usepackage{graphicx}\n'
                '\\graphicspath{ {/latex/} }\n'
                '\\usepackage{wrapfig}\n'
                '\\usepackage{tikz}\n'
                '\\usepackage{amssymb}\n\n'
                '\\title{%s}\n'
                '\\author{Francis Gurr and Leyna Watson May}\n'
                '\\date{}\n'
                '\\begin{document}\n'
                '\\maketitle\n'
                '\\begin{abstract}'
                '%s'
                '\\end{abstract}'
                # '\\vspace{1cm}\n'
                % (title, abstract))
    representation = 'The (incomplete) $2$-balls of quartic graphs listed in this article are represented in the following way. ' \
                     'We fix a vertex $v_0$ and $S_1(v_0)=\{v_1,v_2,v_3,v_4\}$ (since in a quartic graph, $v_0$ has four neighbors). ' \
                     'The vertices of the $2$-sphere are labeled as follows: $S_2(v_0)=\{v_5,v_6,...,v_m\}$. Then a $2$-ball $B_2(v_0)$ ' \
                     'centered at $v_0$ is represented by a list of 3 lists: $B_2(v_0)=[list_1,list_2, list_3]$. The first list determines ' \
                     'the $S_1$ structure (i.e., how the vertices in $S_1$ are connected to each other) by $list_1=[a_{12},a_{13},a_{14},a_{23},a_{24},a_{34}]$ ' \
                     'where each $a_{ij}\in\{0,1\}$ is a Boolean indicator whether vertices $v_i$ and $v_j$ are adjacent or not. The second list ' \
                     '$list_2=[a_5,a_6,...,a_m]$ describes the $S_1\mbox{-}S_2$ structure (i.e., which vertices in $S_2$ are adjacent to vertices in $S_1$). ' \
                     'For instance, $a_5=[1,2,3]$ means that the vertex $v_5$ is adjacent to $v_1,v_2,v_3$ but not to $v_4$. Lastly, the list $list_3$ describes ' \
                     'the $S_2$ structure (i.e., how the vertices in $S_2$ are connected to each other). For example, $list_3=[[5,7], [5,8], [6,8]]$ means that ' \
                     '$v_5\sim v_7$, $v_5\sim v_8$, and $v_6\sim v_8$. However, the computation of Bakry-\\\'Emery curvature only requires the information of ' \
                     'incomplete $2$-balls where no spherical edge of $S_2(v_0)$ is present, in which case $list_3=[\ ]$.\n\n ' \
                     # 'This Latex document was generated by a Python program with the help of a curvature calculator written by David Cushing and George Stagg, see ' \
                     # '\\begin{center}' \
                     # 'D. Cushing, R. Kangaslampi, V. Lipi\\"ainen, Sh. Liu, G. W. Stagg: \\emph{The Graph Curvature Calculator and the curvatures of cubic graphs}, arXiv:1712.03033.' \
                     # '\\end{center}'
    f.write('\\section*{Representation of $2$-balls}\n\n'
            '%s'
            % (representation))
    if non_neg:
         f.write('The 11 $1$-ball structures and relevant properties are summarised in the following table:\n\n'
                 '\\begin{center}\n'
                 '\\begin{tabular}{| l | l | l | p{3.4cm} | p{3.7cm} |}\n'
                 '\\hline\n'
                 'Index & $1$-ball & $S_1$-out regular & upper Bakry-\\\'Emery curvature bound & Total number of non-negative $2$-balls\\\\ \\hline\n')
    else:
        f.write('The 11 $1$-ball structures and relevant properties are summarised in the following table:\n\n\n'
                 '\\begin{center}\n'
                 '\\begin{tabular}{| l | l | l | p{3.4cm} | p{3.7cm} |}\n'
                 '\\hline\n'
                 'Index & $1$-Ball & $S_1$-out regular & Bakry-\\\'Emery curvature bound, \\begin{math}\\kappa _\\infty \\end{math} & Total number of $2$-Balls\\\\ \\hline\n')
    for i, oneball_table in enumerate(all_tables):
        f.write('%i & %s & %s & %.3f & %s \\\\ \\hline\n' % (i+1, oneball_table[0], oneball_table[1], oneball_table[2], len(oneball_table[3])))
    f.write('\\end{tabular}\n'
            '\\end{center}\n'
            '\\newpage\n')

    # CREATE CONTENTS #
    n = 0
    for oneball_table in all_tables:
        # Start a new section with drawing and make table
        f.write('\\section{$list_1 = %s $}\n\n'
                '$S_1$-out regular: %s\n\n'
                'Curvature bound: %.3f\n\n'
                '\\begin{center}\n'
                '\\begin{tikzpicture}[scale=2]\n'
                '\\tikzstyle{every node}=[draw, shape=circle, scale = 0.9, thick]\n'
                '\\path(1:0cm)\tnode(v0) [text = black]{$v_0$};\n'
                '\\path(180:1cm)\tnode(v4) [red, text = black]{$v_4$};\n'
                '\\path(90:1cm)\tnode(v2) [red, text = black]{$v_2$};\n'
                '\\path(0:1cm)\tnode(v1) [red, text = black]{$v_1$};\n'
                '\\path(270:1cm)\tnode(v3) [red, text = black]{$v_3$};\n\n'
                '%s\n\n'
                '\\vspace{1cm}\n'
                '\\begin{tabular}{| l | p{8cm} | l | l |}\n'
                '\\hline\n'
                'Index & $[list_2,list_3]$ & Curvature & Curvature sharp \\\\ \\hline\n'
                % (oneball_table[0], oneball_table[1], oneball_table[2], oneball_images[n]))
        n += 1
        # Write values to the table
        row = 1
        max_row = 32
        for table_row in oneball_table[3]:
            f.write('%s & %s & %.3f & %s \\\\ \\hline\n' % (table_row[0], str(table_row[1]), table_row[2], table_row[3]))
            if row == max_row:
                f.write('\\end{tabular}\n'
                        '\\end{center}\n'
                        '\\newpage\n'
                        '\\begin{center}\n'
                        '\\begin{tabular}{| l | p{9cm} | l | l |}\n'
                        '\\hline\n'
                        'Index & $[list_2,list_3]$ & Curvature & Curvature sharp \\\\ \\hline\n')
                max_row = 47
                row = 0
            row += 1
        f.write('\\end{tabular}\n'
                '\\end{center}\n'
                '\\newpage\n')
    # Create page containing the curvature sharp graphs
    f.write('\\setcounter{secnumdepth}{0}'
            '\\section{Curvature Sharp Graphs}\n\n'
            'Total: %i\n\n'
            '\\vspace{1cm}\n'
            '\\begin{center}\n'
            '\\begin{tabular}{|l|l|l|}\n'
            '\\hline\n'
            'Index & Incomplete $2$-ball & Curvature\\\\ \\hline\n' % len(curvature_sharp_table))
    for graph in curvature_sharp_table:
        f.write('%s & %s & %.3f\\\\ \\hline\n' % (graph[0], graph[1], graph[2]))
    f.write('\\end{tabular}\n'
            '\\end{center}\n'
            '\\newpage\n')
    # Create acknowledgements page
    f.write('\\section{Acknowledgements}\n\n'
            'This research was supported via an LMS Undergraduate Research Bursary in 2018 for Leyna Watson May.')
    # Create bibliography
    f.write('\\begin{thebibliography}{9}\n'
            '\\bibitem[CKLLS17]{CKLLS17} D. Cushing, R.  Kangaslampi, V. Lipi\\"ainen, Sh. Liu, G. W. Stagg, '
            '\\emph{The Graph Curvature Calculator and the curvatures of cubic graphs}, arXiv:1712.03033.'
            '\\end{thebibliography}\n\n'
            '\\end{document}')
    f.close()

menu()

                

